On multilevel Picard numerical approximations for high-dimensional nonlinear parabolic partial differential equations and high-dimensional nonlinear backward stochastic differential equations

Parabolic partial differential equations (PDEs) and backward stochastic differential equations (BSDEs) are key ingredients in a number of models in physics and financial engineering. In particular, parabolic PDEs and BSDEs are fundamental tools in the state-of-the-art pricing and hedging of financial derivatives. The PDEs and BSDEs appearing in such applications are often high-dimensional and nonlinear. Since explicit solutions of such PDEs and BSDEs are typically not available, it is a very active topic of research to solve such PDEs and BSDEs approximately. In the recent article [E, W., Hutzenthaler, M., Jentzen, A., and Kruse, T. Linear scaling algorithms for solving high-dimensional nonlinear parabolic differential equations. arXiv:1607.03295 (2017)] we proposed a family of approximation methods based on Picard approximations and multilevel Monte Carlo methods and showed under suitable regularity assumptions on the exact solution for semilinear heat equations that the computational complexity is bounded by $O( d \, \epsilon^{-(4+\delta)})$ for any $\delta\in(0,\infty)$, where $d$ is the dimensionality of the problem and $\epsilon\in(0,\infty)$ is the prescribed accuracy. In this paper, we test the applicability of this algorithm on a variety of $100$-dimensional nonlinear PDEs that arise in physics and finance by means of numerical simulations presenting approximation accuracy against runtime. The simulation results for these 100-dimensional example PDEs are very satisfactory in terms of accuracy and speed. In addition, we also provide a review of other approximation methods for nonlinear PDEs and BSDEs from the literature.

==> Simulation/allencahn/createtabled1.m <==
function createtabled1(v,value,time)
    FID = fopen('tabd1.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:5);
    fprintf(FID,'average runtime in seconds  & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' $\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\texttt v\\right|}{ |\\texttt v|} $ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f \\\\ \\hline \n', mean(abs(value-v))/abs(v));
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/allencahn/createtabled100.m <==
function createtabled100(value,time)
    rhomax=5;
    FID = fopen('tabd100.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:rhomax);
    fprintf(FID,'average runtime in seconds  & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$  & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' ${\\frac{1}{10} \\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho+1 ,  \\rho+1  }(0, x_0 )-{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|  }{  \\left|\\overline {{\\bf U}}^{[1]}_{ 5 ,  5  }(0, x_0 )\\right| }}$  & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f', mean(abs(value(:,2:rhomax)-value(:,1:rhomax-1)))/abs(mean(value(:,rhomax))));
    fprintf(FID, '\\\\ \\hline \n');
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/approximateUZabm.m <==
function [u, z] = approximateUZabm(n,rho,x,s)
 global Mf Mg Q c w T dim f g mu sigma;
 cloc=(T-s)*c/T+s;
 wloc=(T-s)*w/T;
 MC=Mg(rho,n+1);
 W=sqrt(T-s)*randn(dim,MC);
 X=repmat(x,1,MC)+mu*(T-s)+sigma*W;
 xi=g(X);
 u=sum(xi,2)/MC;
 z=sum(repmat(xi-g(x)*ones(1,MC),dim,1).*W,2)/(MC*(T-s));
 for l=0:(n-1)
  q=Q(rho,n-l);
  d=cloc(1:q,q)-[s;cloc(1:(q-1),q)];
  MC=Mf(rho,n-l); 
  X=repmat(x,1,MC);
  W=zeros(dim,MC);
  for k=1:q
   dW=sqrt(d(k))*randn(dim,MC);
   W=W+dW;
   X=X+mu*d(k)+sigma*dW;
   [U, Z]=cellfun(@approximateUZabm, num2cell(l*ones(1,MC)), num2cell(rho*ones(1,MC)),...
       num2cell(X,1), num2cell(cloc(k,q)*ones(1,MC)),'UniformOutput',false);
   y=f(cloc(k,q),X,cell2mat(U),cell2mat(Z));
   u=u+wloc(k,q)*sum(y)/MC;
   z=z+wloc(k,q).*sum(repmat(y,dim,1).*W,2)./(MC*(cloc(k,q)-s));
   if l>0
     [U, Z]=cellfun(@approximateUZabm, num2cell((l-1)*ones(1,MC)), num2cell(rho*ones(1,MC)),...
         num2cell(X,1), num2cell(cloc(k,q)*ones(1,MC)),'UniformOutput',false);
     y=f(cloc(k,q),X,cell2mat(U),cell2mat(Z));
     u=u-wloc(k,q)*sum(y)/MC;
     z=z-wloc(k,q).*sum(repmat(y,dim,1).*W,2)./(MC*(cloc(k,q)-s));
   end
  end  
 end
end

==> Simulation/approximateUZgbm.m <==
function [u, z] = approximateUZgbm(n,rho,x,s)
 global Mf Mg Q c w T dim f g mu sigma;
 cloc=(T-s)*c/T+s;
 wloc=(T-s)*w/T;
 MC=Mg(rho,n+1);
 W=sqrt(T-s)*randn(dim,MC);
 X=repmat(x,1,MC).*exp((mu-sigma^2/2)*(T-s)+sigma*W);
 xi=g(X);
 u=sum(xi,2)/MC;
 z=sum(repmat(xi-g(x)*ones(1,MC),dim,1).*W,2)./(MC*(T-s));
 for l=0:(n-1)
  q=Q(rho,n-l);
  d=cloc(1:q,q)-[s;cloc(1:(q-1),q)];
  MC=Mf(rho,n-l);
  X=repmat(x,1,MC);
  W=zeros(dim,MC);
  for k=1:q
   dW=sqrt(d(k))*randn(dim,MC);
   W=W+dW;
   X=X.*exp((mu-sigma^2/2)*d(k)+sigma*dW);
   [U, Z]=cellfun(@approximateUZgbm, num2cell(l*ones(1,MC)), num2cell(rho*ones(1,MC)),...
       num2cell(X,1), num2cell(cloc(k,q)*ones(1,MC)),'UniformOutput',false);
   y=f(cloc(k,q),X,cell2mat(U),cell2mat(Z));
   u=u+wloc(k,q)*sum(y)/MC;
   z=z+wloc(k,q).*sum(repmat(y,dim,1).*W,2)./(MC*(cloc(k,q)-s));
    if l>0
     [U, Z]=cellfun(@approximateUZgbm, num2cell((l-1)*ones(1,MC)), num2cell(rho*ones(1,MC)),...
         num2cell(X,1), num2cell(cloc(k,q)*ones(1,MC)),'UniformOutput',false);
     y=f(cloc(k,q),X,cell2mat(U),cell2mat(Z));
     u=u-wloc(k,q)*sum(y)/MC;
     z=z-wloc(k,q).*sum(repmat(y,dim,1).*W,2)./(MC*(cloc(k,q)-s));
    end
  end  
 end
end

==> Simulation/approximateUfinitediffabm.m <==
function y=approximateUfinitediffabm(t0,x0,N)
    [T,dim,f,g,eta,mu,sigma]=modelparameters();
    h=(T-t0)/N;
    t=t0:h:T;
    u=mu*h+sigma*sqrt(h);
    d=mu*h-sigma*sqrt(h);
    x=x0+d*N+(0:N)*(u-d);
    M=(1/2*[full(gallery('tridiag',ones(N-1,1),ones(N,1),zeros(N-1,1)));[zeros(1,N-1),1]]);
    L=1/(2*sqrt(h))*([full(gallery('tridiag',ones(N-1,1),-ones(N,1),zeros(N-1,1)));[zeros(1,N-1),1]]);
    y=g(x);
    for i=N:-1:1
        x=x(1:i)-d;
        z=y*L(1:i+1,1:i);
        y=y*M(1:i+1,1:i);
        y=y+h*f(t(i),x,y,z);
    end
end

==> Simulation/approximateUfinitediffgbm.m <==
function y=approximateUfinitediffgbm(t0,x0,N)
    [T,dim,f,g,eta,mu,sigma]=modelparameters();
    h=(T-t0)/N;
    t=t0:h:T;
    u=1+mu*h+sigma*sqrt(h);
    d=1+mu*h-sigma*sqrt(h);
    x=x0*d^N*(u/d).^(0:N);
    M=(1/2*[full(gallery('tridiag',ones(N-1,1),ones(N,1),zeros(N-1,1)));[zeros(1,N-1),1]]);
    L=1/(2*sqrt(h))*([full(gallery('tridiag',ones(N-1,1),-ones(N,1),zeros(N-1,1)));[zeros(1,N-1),1]]);
    y=g(x);
    for i=N:-1:1
        x=x(1:i)/d;
        z=y*L(1:i+1,1:i);
        y=y*M(1:i+1,1:i);
        y=y+h*f(t(i),x,y,z);
    end
end

==> Simulation/borrowlend/createtabled1.m <==
function createtabled1(v,value,time)
    FID = fopen('tabd1.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:7);
    fprintf(FID,'average runtime in seconds & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' $\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\texttt v\\right|}{ |\\texttt v|} $ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f \\\\ \\hline \n', mean(abs(value-v))/abs(v));
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/borrowlend/createtabled100.m <==
function createtabled100(value,time)
    rhomax=7;
    FID = fopen('tabd100.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:7);
    fprintf(FID,'average runtime in seconds & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' ${\\frac{1}{10} \\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho+1 ,  \\rho+1  }(0, x_0 )-{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|  }{  \\left|\\overline {{\\bf U}}^{[1]}_{ 7 ,  7  }(0, x_0 )\\right| }}$ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f', mean(abs(value(:,2:rhomax)-value(:,1:rhomax-1)))/abs(mean(value(:,rhomax))));
    fprintf(FID, '\\\\ \\hline \n');
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/counter/createtabled1.m <==
function createtabled1(v,value,time)
    FID = fopen('tabd1.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:7);
    fprintf(FID,'average runtime in seconds & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' $\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\texttt v\\right|}{|\\texttt v|} $ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f \\\\ \\hline \n', mean(abs(value-v))/abs(v));
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/counter/createtabled100.m <==
function createtabled1002(value,time)
    rhomax=7;
    FID = fopen('tabd100.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:7);
    fprintf(FID,'average runtime in seconds & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' ${\\frac{1}{10} \\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho+1 ,  \\rho+1  }(0, x_0 )-{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|  }{  \\left|\\overline {{\\bf U}}^{[1]}_{ 7 ,  7  }(0, x_0 )\\right| }}$ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f', mean(abs(value(:,2:rhomax)-value(:,1:rhomax-1)))/abs(mean(value(:,rhomax))));
    fprintf(FID, '\\\\ \\hline \n');
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/cva/createtabled1.m <==
function createtabled1(v,value,time)
    FID = fopen('tabd1.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:7);
    fprintf(FID,'average runtime in seconds & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' $\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\texttt v\\right|}{ |\\texttt v|} $ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f \\\\ \\hline \n', mean(abs(value-v))/abs(v));
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/cva/createtabled100.m <==
function createtabled100(value,time)
    rhomax=7;
    FID = fopen('tabd100.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:7);
    fprintf(FID,'average runtime in seconds & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' ${\\frac{1}{10} \\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho+1 ,  \\rho+1  }(0, x_0 )-{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|  }{  \\left|\\overline {{\\bf U}}^{[1]}_{ 7 ,  7  }(0, x_0 )\\right| }}$ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f', mean(abs(value(:,2:rhomax)-value(:,1:rhomax-1)))/abs(mean(value(:,rhomax))));
    fprintf(FID, '\\\\ \\hline \n');
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end


==> Simulation/exp/createtabled1.m <==
function createtabled1(v,value,time)
    FID = fopen('tabd100.tex', 'w');
    fprintf(FID,'\\begin{tabular}{|r|rrrrr|}\\hline \n');
    fprintf(FID,'$\\rho$ & %d & %d & %d & %d & %d  \\\\ \\hline \n', 1:1:5);
    fprintf(FID,'average runtime in seconds  & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(time));
    fprintf(FID, '$ \\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )=\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0) $ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', mean(value));
    fprintf(FID,'$ \\sqrt{\\frac{1}{9}\\sum_{ i = 1 }^{ 10 }\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\overline {{\\bf U}}^{[1]}_{ \\rho ,  \\rho  }(0, x_0 )\\right|^2}$ & %8.3f & %8.3f & %8.3f & %8.3f & %8.3f\\\\ \n', std(value));
    fprintf(FID,' $\\frac{ 1 }{ 10 }\\sum_{ i = 1 }^{ 10 }\\frac{\\left|{\\bf U}^{i,[1]}_{ \\rho ,  \\rho  }(0, x_0 )-\\texttt v\\right|}{ |\\texttt v|} $ & %8.4f & %8.4f & %8.4f & %8.4f & %8.4f \\\\ \\hline \n', mean(abs(value-v))/abs(v));
    fprintf(FID,'\\end{tabular}\n');
    fclose(FID);
end

